FLUX: Fast Software-based Communication Overlap On GPUs Through Kernel Fusion

Large deep learning models have demonstrated strong ability to solve many tasks across a wide range of applications. Those large models typically require training and inference to be distributed. Tensor parallelism is a common technique partitioning computation of an operation or layer across devices to overcome the memory capacity limitation of a single processor, and/or to accelerate computation to meet a certain latency requirement. However, this kind of parallelism introduces additional communication that might contribute a significant portion of overall runtime. Thus limits scalability of this technique within a group of devices with high speed interconnects, such as GPUs with NVLinks in a node. This paper proposes a novel method, Flux, to significantly hide communication latencies with dependent computations for GPUs. Flux over-decomposes communication and computation operations into much finer-grained operations and further fuses them into a larger kernel to effectively hide communication without compromising kernel efficiency. Flux can potentially overlap up to 96% of communication given a fused kernel. Overall, it can achieve up to 1.24x speedups for training over Megatron-LM on a cluster of 128 GPUs with various GPU generations and interconnects, and up to 1.66x and 1.30x speedups for prefill and decoding inference over vLLM on a cluster with 8 GPUs with various GPU generations and interconnects.

==> scripts/draw.py <==
import matplotlib.pyplot as plt
import numpy as np
from plots import *

def main():

## plot decode
    x_order = ["GPT3 175B\n64\nA100 PCIe", 
              "Llama2 70B\n64\nA100 PCIe", 
              "GPT3 175B\n64\nA100 NVL", 
              "Llama2 70B\n64\nA100 NVL", 
              "GPT3 175B\n64\nH800 NVL", 
              "Llama2 70B\n64\nH800 NVL",
              "GPT3 175B\n512\nA100 PCIe", 
              "Llama2 70B\n512\nA100 PCIe", 
              "GPT3 175B\n512\nA100 NVL", 
              "Llama2 70B\n512\nA100 NVL", 
              "GPT3 175B\n512\nH800 NVL", 
              "Llama2 70B\n512\nH800 NVL",
              ]
    base_e2e = [1, 1, 1, 1,1,1, 1, 1, 1, 1,1,1]
    te_e2e = [1.923076923,1.237288136,2.079545455,1.452054795,2.00,1.714285714,
              1.561151079,1.447439353,1.253061224,1.171428571,1.257142857,1.255474453,]
    flux_e2e = [1.138461538,0.779661017,0.988636364,0.767123288,1.138461538,1.035714286,
                1.003597122,0.959568733,0.951020408,0.766666667,1.04,1,]
    plot_3_e2e(x_order, base_e2e, te_e2e, flux_e2e, 1.05, 'model, batch, GPU', 'Decoding Performance', 'decode.pdf', (16 ,6))



     ## plot E2E
    x_order = ["GPT3 175B\nTraining\nA100 PCIe", 
              "Llama2 70B\nTraining\nA100 PCIe", 
              "GPT3 175B\nTraining\nA100 NVL", 
              "Llama2 70B\nTraining\nA100 NVL", 
              "GPT3 175B\nTraining\nH800 NVL", 
              "Llama2 70B\nTraining\nH800 NVL",
              "GPT3 175B\nPrefill\nA100 PCIe", 
              "Llama2 70B\nPrefill\nA100 PCIe", 
              "GPT3 175B\nPrefill\nA100 NVL", 
              "Llama2 70B\nPrefill\nA100 NVL", 
              "GPT3 175B\nPrefill\nH800 NVL", 
              "Llama2 70B\nPrefill\nH800 NVL",
              ]
    base_e2e = [1, 1, 1, 1,1,1, 1, 1, 1, 1,1,1]
    te_e2e = [1.108126501, 1.139478963,0.972069481,0.989448893,0.945215379,0.952869456,
              1.487596959, 1.410215694, 0.786544046, 0.787429739, 0.704316257, 0.731437599,]
    flux_e2e = [0.805779221, 0.863506494,0.964494247,0.953414979,0.915443669,0.910700021,
                0.754857538,0.684133916,0.828170378,0.688809402,0.602662364,0.620063191,]
    plot_3_e2e(x_order, base_e2e, te_e2e, flux_e2e, 1.05, 'model, phase, GPU', 'Training and Prefill Performance', 'e2e.pdf', (16 ,6))


    ## TP16
    x_order = ["RS\nA100\nPCIe", "AG\nA100\nPCIe", 
               "RS\nA100\nNVL", "AG\nA100\nNVL",
               "RS\nH800\nNVL", "AG\nH800\nNVL",] 
    ## A100 PCIe size
    base_compute = [2.332,2.396,2.2464375,2.2566875,0.7960625,0.72225]
    flux_compute = base_compute
    base_comm = [13.334, 12.162,2.272125,2.09,1.2120625,1.2114375]
    flux_comm = [13.207, 9.925,1.2161875,0.543625,0.605875,0.5295]
    plot_2_c(x_order, base_compute, flux_compute, base_comm, flux_comm, None, -1, 
                      'communication method, GPU', 'Time (ms)', 'Overlap efficiency', 'TP16 performance', 
                      'tp16.pdf',(8,6),0.08, 0.16,0.88,0.92, 1.06)


     ## communication time
    x_order = ["1024", "2048", "4096", "8192",] 
    
    v1 = [0.102,0.095125,0.117,0.043875]
    v2 = [0.120875, 0.1635, 0.080375,0.209375]
    v3 = [0.2305, 0.22725,0.120875,0.237255]
    v4 = [0.39675, 0.31375,0.200375,0.310875]
    plot_4_bar(x_order, v1, v2, v3, v4, 'chunksize', 'chunksize/2', 'chunksize/4', 'chunksize/8', 0.51,
               'M size', 'Effective Communication Time (ms)', 'Communication Tile Size', 
               'split.pdf', (8,6), 0.09, 0.1,1,1, 0, 'upper right')
    
  


    ## swizzle
    x_order = ["1024\nRS", "8192\nRS",
               "1024\nAG", "8192\nAG",] 
    
    v1 = [0.653,5.657,
          0.721625,4.97775]
    v2 = [0.646, 4.90275,
          0.698875,4.4275]
    plot_2_bar(x_order, v1, v2, 'w/o swizzling', 'w/ swizzling ', 6.1,
               'M size, communication method', 'Overall Time (ms)', 'w/ and w/o Swizzling', 
               'swizzling.pdf', (8,6), 0.06, 0.125,1,1, 0, 'upper left')

    

    ## pull vs push
    x_order = ["1024\nPCIe", "2048\nPCIe", "4096\nPCIe", "8192\nPCIe",
            "1024\nNVL", "2048\nNVL", "4096\nNVL", "8192\nNVL",] 
    
    v1 = [0.72825, 1.3045, 2.34675, 4.991375,
        0.153, 0.26875, 0.328375, 0.2555]
    v2 = [4.04125,12.90925,34.20775,70.698125,
        0.102,0.095125,0.080375,0.043875]
    plot_2_bar(x_order, v1, v2, 'push', 'pull', 5.1,
               'M size, interconnect', 'Effective Communication Time (ms)', 'Push vs Pull', 
               'pull.pdf', (8,6), 0.06, 0.125,1,0.96, 20, 'upper right')

    

    ## pytorch vs te
    x_order = ["1024\n\RS", "2048\nRS", "4096\nRS", "8192\nRS","1024\nAG", "2048\nAG", "4096\nAG", "8192\nAG"] 
    ## A100 PCIe size
    base_compute = [0.199375, 0.3895, 0.77675, 1.551625, 0.24, 0.38, 0.76,1.526625]
    te_compute = base_compute
    base_comm = [0.166, 0.306625, 0.59125, 1.155375, 0.170875, 0.307125, 0.593,1.155]
    te_comm = [0.180625, 0.2455, 0.46925, 0.568375, 0.24, 0.33, 0.33, 0.233375]
    plot_2_comparison(x_order, base_compute, te_compute, base_comm, te_comm, None, -1, 
                      'M size, communication method', 'Time (ms)', 'Overlap efficiency', 'PyTorch vs TransformerEngine', 
                      'limitation.pdf',(8,6), 0.09, 0.125,0.88,0.98, 1.035)
    
  

    ## communication portion
    x_order = ["GPT3 175B\nTraining", 
               "Llama2 70B\nTraining",
               "GPT3 175B\nPrefill", 
               "Llama2 70B\nPrefill",
               "GPT3 175B\nDecode 64", 
               "Llama2 70B\nDecode 64",
               "GPT3 175B\nDecode 512", 
               "Llama2 70B\nDecode 512",
               ]
    pcie_comm = [0.6524,  0.4166,
                 0.751, 0.718,
                 0.512,0.489,
                 0.613,0.497,]
    a100_comm = [0.1104, 0.0856,
                 0.224, 0.267,
                 0.222,0.216,
                 0.216,0.1944]
    h800_comm = [0.2446, 0.1876,
                 0.432, 0.507,
                 0.1832,0.189,
                 0.277,0.3015]
    plot_3_devices(x_order, pcie_comm, a100_comm, h800_comm, 
                   'model, phase', 'Normalized Time', 
                   'TP communication rate in common LLM workloads', 'comm_ovhd.pdf', (11,7))
    
 
    


    x_order = ["1024\nRS", "2048\nRS", "4096\nRS", "8192\nRS", "1024\nAG", "2048\nAG", "4096\nAG", "8192\nAG"]
    ## A100 NVL size
    base_compute = [0.57475,1.135625,2.2315,4.45,0.596875,1.131375,2.152625,4.383625]
    te_compute = base_compute
    flux_compute = base_compute
    base_comm = [0.168125,0.285625,0.476625,0.958125,0.172375,0.273,0.484375,0.99875]
    te_comm = [0.15525,0.214375,0.2385,0.52,0.343125,0.218625,0.267375,0.256375]
    flux_comm = [0.07125,0.10675,0.1475,0.45275,
                 0.102, 0.095125, 0.080375, 0.043875]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, None, -4.5,
                      'M size, communication method', 'Time (ms)', 'Overlap efficiency', 'TP8 performance by problem size on A100 NVLink', 
                      'a100nvl_size.pdf',(8,8), 0.07, 0.1,0.91,0.94, 1.035)
   
    
    
    x_order = ["1024\nRS", "2048\nRS", "4096\nRS", "8192\nRS","1024\nAG", "2048\nAG", "4096\nAG", "8192\nAG"] 
    ## A100 PCIe size
    base_compute = [ 0.61225, 1.224125, 2.358375, 4.565375, 0.621875, 1.2205, 2.470375, 4.6405]
    te_compute = base_compute
    flux_compute = base_compute
    base_comm = [1.891625, 3.74675, 7.344125, 14.897875, 1.36, 2.730875,5.483125,10.944]
    te_comm = [4.24775,7.985875,15.771625,31.644625,1.278125,2.0295,3.929625,6.9495]
    flux_comm = [ 1.11675, 1.870875,3.321625,6.5875,
                 0.72825, 1.3045, 2.34675, 4.991375]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, None, -4.5, 
                      'M size, communication method', 'Time (ms)', 'Overlap efficiency', 'TP8 performance by problem size on A100 PCIe', 
                      'a100pcie_size.pdf',(8,8), 0.08, 0.1,0.91,0.94, 1.035)

    
  
    ## H800 nvlink size
    x_order = ["1024\nRS", "2048\nRS", "4096\nRS", "8192\nRS", "1024\nAG", "2048\nAG", "4096\nAG", "8192\nAG"] 
    base_compute = [0.199375, 0.3895, 0.77675, 1.551625, 0.24, 0.38, 0.76,1.526625]
    te_compute = base_compute
    flux_compute = base_compute
    base_comm = [0.166, 0.306625, 0.59125, 1.155375, 0.170875, 0.307125, 0.593,1.155]
    te_comm = [0.180625, 0.2455, 0.46925, 0.568375, 0.24, 0.33, 0.33, 0.233375]
    flux_comm = [0.0835, 0.07925, 0.097625, 0.148375, 0.1075, 0.08925, 0.077625, 0.075875]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, None, -4.5, 
                      'M size, communication method', 'Time (ms)', 'Overlap efficiency','TP8 performance by problem size on H800 NVLink', 
                      'h800nvl_size.pdf',(8,8), 0.09, 0.1,0.91,0.94, 1.035)
    

    
    ## small size
    x_order = ["64\nRS\nA100\nPCIe", "512\nRS\nA100\nPCIe", "64\nAG\nA100\nPCIe", "512\nAG\nA100\nPCIe",
               "64\nRS\nA100\nNVL", "512\nRS\nA100\nNVL", "64\nAG\nA100\nNVL", "512\nAG\nA100\nNVL",
               "64\nRS\nH800\nNVL", "512\nRS\nH800\nNVL", "64\nAG\nH800\nNVL", "512\nAG\nH800\nNVL",]
    base_compute = [0.112875, 0.32425, 0.11325, 0.31,
                    0.1145, 0.3085,0.102625,0.3,
                    0.06425,0.1355,0.06,0.1245]
    te_compute = base_compute
    flux_compute = base_compute

    base_comm = [0.214625, 0.954125, 0.20375, 0.705375,
                 0.11575,0.1215,0.177625,0.131875,
                 0.114375,0.0955,0.083,0.098875]
    te_comm = [0.347125, 2.18575, 0.63675, 0.96,
               0.2155,0.1815,0.647375,0.56,
               0.20575, 0.1845,0.42,0.3455]
    flux_comm = [0.203375, 0.97475, 0.120375, 0.5025, 
                 0.01375,0.0605,0.0575,0.113625,
                 0.220125,0.1745,0.074625,0.094]
    plot_3_comparison_v2(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, None, -4.5,
                      'M size, communication method, GPU', 'Time (ms)', 'Overlap efficiency', 'TP8 performance for small m sizes', 
                      'small_size.pdf',(10,10), 0.07, 0.12,0.93,0.95, 1.03)

    ## A100 PCIe Scale
    x_order = ["2\nRS", "4\nRS", "8\nRS", "16\nRS",  "2\nAG", "4\nAG", "8\nAG", "16\nAG"]
    base_compute = [19.7935, 9.14775, 4.565375, 2.32, 19.7125, 9.126,4.6405, 2.396]
    te_compute = base_compute.copy()
    ## TE not support internode
    te_compute[3] = 0
    te_compute[7] = 0
    flux_compute = base_compute.copy()
    base_comm = [6.547, 7.46625, 14.897875, 0.01, 6.152, 7.5865, 10.944, 12.162]
    te_comm = [2.9465, 3.25225, 31.714625, 0, 1.7075, 1.824, 7.0095, 0]
    flux_comm = [6.0485, 5.12925, 6.5875, 0, 1.267, 1.80375, 4.991375, 9.925]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, 45, -4.5, 
                      'TP number, communication method', 'Time (ms)', 'Overlap efficiency', 'Strong scaling on A100 PCIe', 
                      'a100pcie_scale.pdf', (8,8), 0.08, 0.1,0.91,0.90, 1.035)
    
    


    ## A100 NVL Scale
    x_order = ["2\nRS", "4\nRS", "8\nRS", "16\nRS",  "2\nAG", "4\nAG", "8\nAG", "16\nAG"]
    base_compute = [18.6695,9.28575,4.463875,2.2464375,18.53,9.23775,4.383625,2.2566875]
    te_compute = base_compute.copy()
    ## TE not support internode
    te_compute[3] = 0
    te_compute[7] = 0
    flux_compute = base_compute.copy()
    base_comm = [1.018,0.91275,0.958125,2.272125,1.03,0.96075,0.99875,2.09]
    te_comm = [0.7105,0.39425,0.506125,0,0.54,0.35225,0.256375,0]
    flux_comm = [0.8485,0.59225,0.411125,1.2161875,0.5535,0.332,0.043875,0.543625]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, 25, -4.5, 
                      'TP number, communication method', 'Time (ms)', 'Overlap efficiency', 'Strong scaling on A100 NVLink', 
                      'a100nvl_scale.pdf', (8,8), 0.08, 0.1,0.91,0.90, 1.035)
    
    

    ## H800 NVL Scale
    x_order = ["2\nRS", "4\nRS", "8\nRS", "16\nRS", "2\nAG", "4\nAG", "8\nAG", "16\nAG"]
    base_compute = [6.49,3.16225,1.551625,0.7960625,6.442,3.15,1.526625,0.72225]
    te_compute = base_compute.copy()
    ## TE not support internode
    te_compute[3] = 0
    te_compute[7] = 0
    flux_compute = base_compute.copy()
    base_comm = [0.9235,1.07375,1.155375,1.2120625,0.849,1.04425,1.155,1.2114375]
    te_comm = [0.3,0.55775,0.638375,0,0.328,0.31,0.233375,0]
    flux_comm = [0.207,0.19525,0.148375,0.605875,0.059,0.18225,0.075875,0.5295]
    plot_3_comparison(x_order, base_compute, te_compute, flux_compute, base_comm, te_comm, flux_comm, 8, -4.5,
                      'TP number, communication method', 'Time (ms)', 'Overlap efficiency', 'Strong scaling on H800 NVLink', 
                      'h800nvl_scale.pdf', (8,8), 0.07, 0.1,0.91,0.90, 1.035)

   



if __name__ == '__main__':
    main()



==> scripts/plots.py <==
import matplotlib.pyplot as plt
import numpy as np
from plots import *


def plot_3_devices(
    x_order, 
    pcie_comm, 
    a100_comm,
    h800_comm,
    xlabel,
    ylabel,
    title,
    filename,
    figsize
):
    order_axis = np.arange(len(x_order))
    fig, ax = plt.subplots(figsize=figsize)
    fig.subplots_adjust(left=0.06, bottom=0.11, right=1, top=0.98, wspace=1,hspace=0)

    w = 0.2
    sep = 0.05
    pcie_comm = np.array(pcie_comm)
    a100_comm = np.array(a100_comm)
    h800_comm = np.array(h800_comm)
    pcie_compute = 1 - pcie_comm
    a100_compute = 1 - a100_comm
    h800_compute = 1 - h800_comm


    plt.bar(order_axis - w/2- sep, pcie_comm, -w, color='red', zorder=2, align="edge", label = 'A100 PCIe TP communication')
    plt.bar(order_axis - w/2 - sep, pcie_compute, -w, color='white',  hatch= '////', bottom=pcie_comm, zorder=2, align="edge")
    plt.bar(order_axis -w/2 , a100_comm, w, color='green', hatch= '...', zorder=2, align="edge", label = 'A100 NVL TP communication')
    plt.bar(order_axis -w/2 , a100_compute, w, color='white', hatch= '////', bottom=a100_comm, zorder=2, align="edge")
    plt.bar(order_axis + w/2 + sep, h800_comm, w, color='blue', hatch= 'xxx', zorder=2, align="edge", label = 'H800 NVL TP communication')
    plt.bar(order_axis + w/2 + sep, h800_compute, w, color='white', hatch= '////', bottom=h800_comm, zorder=2, align="edge", label = 'The rest')


    legend = ax.legend(loc='upper right', ncol=1, fontsize='14', labelspacing=0.1, columnspacing=1)
    frame = legend.get_frame()
    frame.set_alpha(1)
    ax.set_ylim([0, 1])
    ax.tick_params(axis='y', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize='14')
    plt.xlabel(xlabel, fontsize='14')
    plt.ylabel(ylabel, fontsize='14')
    #plt.title(title,fontsize='14')
    plt.savefig(filename)

def plot_3_comparison(
    x_order, 
    base_compute, 
    te_compute, 
    flux_compute, 
    base_comm, 
    te_comm, 
    flux_comm,
    ymax,
    y2min,
    xlabel,
    ylabel,
    y2label,
    title,
    filename,
    figsize,
    left,bot,right, top, lengend_gap,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    ax2 = ax.twinx()
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    ##fig.subplots_adjust(left=0.07, bottom=0.1, right=0.91, top=0.90, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis - w/2- sep, base_compute, -w, color='blue', hatch= 'xxx', zorder=2, align="edge", label = 'PT comp.')
    ax.bar(order_axis - w/2 - sep, base_comm, -w, color='orange',  hatch= '...', bottom=base_compute, zorder=2, align="edge", label = 'PT comm.')
    ax.bar(order_axis -w/2 , te_compute, w, color='green', hatch= 'xxx', zorder=2, align="edge", label = 'TE comp.')
    ax.bar(order_axis -w/2 , te_comm, w, color='red', hatch= '////', bottom=te_compute, zorder=2, align="edge", label = 'TE eff. comm.')
    ax.bar(order_axis + w/2 + sep, flux_compute, w, color='purple', hatch= 'xxx', zorder=2, align="edge", label = 'FCO comp.')
    ax.bar(order_axis + w/2 + sep, flux_comm, w, color='gray', bottom=flux_compute, zorder=2, align="edge", label = 'FCO eff. comm.')

    ax.legend(loc='right', ncol=3, fontsize='11', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(0.72, lengend_gap))
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

    base = np.array(base_comm)
    te = np.array(te_comm)
    flux = np.array(flux_comm)
    te_eff = 1 - te/base
    flux_eff = 1 - flux/base

    ## print outlier for TE and Ours
    for i in range(len(order_axis)):
        if te_compute[i] == 0 and te_comm[i] ==0 :
            te_eff[i] = -100

    ax2.scatter(order_axis, te_eff,  color='blue',marker='^', label = 'TE overlap eff.')
    ax2.scatter(order_axis, flux_eff,  color='green',marker='o', label = 'FCO overlap eff.')
    ax2.set_ylabel(y2label, fontsize='14')
    ax2.tick_params(axis='y', which='major', labelsize=14)
    ax2.set_ylim([y2min, 1])
    ax2.legend(loc='right', ncol=1, fontsize='11', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(1,lengend_gap))
    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title, pad = 32,fontsize='12')
    plt.savefig(filename)


def plot_3_comparison_v2(
    x_order, 
    base_compute, 
    te_compute, 
    flux_compute, 
    base_comm, 
    te_comm, 
    flux_comm,
    ymax,
    y2min,
    xlabel,
    ylabel,
    y2label,
    title,
    filename,
    figsize,
    left,bot,right, top, lengend_gap,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    ax2 = ax.twinx()
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    ##fig.subplots_adjust(left=0.07, bottom=0.1, right=0.91, top=0.90, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis - w/2- sep, base_compute, -w, color='blue', hatch= 'xxx', zorder=2, align="edge", label = 'PT comp.')
    ax.bar(order_axis - w/2 - sep, base_comm, -w, color='orange',  hatch= '...', bottom=base_compute, zorder=2, align="edge", label = 'PT comm.')
    ax.bar(order_axis -w/2 , te_compute, w, color='green', hatch= 'xxx', zorder=2, align="edge", label = 'TE comp.')
    ax.bar(order_axis -w/2 , te_comm, w, color='red', hatch= '////', bottom=te_compute, zorder=2, align="edge", label = 'TE eff. comm.')
    ax.bar(order_axis + w/2 + sep, flux_compute, w, color='purple', hatch= 'xxx', zorder=2, align="edge", label = 'FCO comp.')
    ax.bar(order_axis + w/2 + sep, flux_comm, w, color='gray', bottom=flux_compute, zorder=2, align="edge", label = 'FCO eff. comm.')

    ax.legend(loc='right', ncol=3, fontsize='11', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(0.56, lengend_gap))
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

    base = np.array(base_comm)
    te = np.array(te_comm)
    flux = np.array(flux_comm)
    te_eff = 1 - te/base
    flux_eff = 1 - flux/base

    ## print outlier for TE and Ours
    for i in range(len(order_axis)):
        if te_compute[i] == 0 and te_comm[i] ==0 :
            te_eff[i] = -100

    ax2.scatter(order_axis, te_eff,  color='blue',marker='^', label = 'TE overlap eff.')
    ax2.scatter(order_axis, flux_eff,  color='green',marker='o', label = 'FCO overlap eff.')
    ax2.set_ylabel(y2label, fontsize='14')
    ax2.tick_params(axis='y', which='major', labelsize=14)
    ax2.set_ylim([y2min, 1])
    ax2.legend(loc='right', ncol=1, fontsize='11', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(1,lengend_gap))
    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title, pad = 32,fontsize='12')
    plt.savefig(filename)


def plot_4_bar(
    x_order, 
    v1, v2, v3, v4, 
    v1_name, v2_name,v3_name, v4_name,
    ymax,
    xlabel,
    ylabel,
    title,
    filename,
    figsize,
    left,bot,right, top, pad,loc,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    ##fig.subplots_adjust(left=0.07, bottom=0.1, right=0.91, top=0.90, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis -w , v1, -w, color='blue', zorder=2, align="edge", label = v1_name)
    ax.bar(order_axis , v2, -w, color='green', hatch= '...', zorder=2, align="edge", label = v2_name)
    ax.bar(order_axis , v3, w, color='red', hatch= 'xxx', zorder=2, align="edge", label = v3_name)
    ax.bar(order_axis  +w, v4, w, color='purple', hatch= '///', zorder=2, align="edge", label = v4_name)

    ax.legend(loc=loc, ncol=1, fontsize='14', labelspacing=0.1, columnspacing=1)
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title,fontsize='14', pad = pad)
    plt.savefig(filename)


def plot_2_bar(
    x_order, 
    v1, 
    v2, 
    v1_name,
    v2_name,
    ymax,
    xlabel,
    ylabel,
    title,
    filename,
    figsize,
    left,bot,right, top, pad,loc,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    ##fig.subplots_adjust(left=0.07, bottom=0.1, right=0.91, top=0.90, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis - sep/2, v1, -w, color='blue', zorder=2, align="edge", label = v1_name)
    ax.bar(order_axis + sep/2, v2, w, color='green', hatch= '...', zorder=2, align="edge", label = v2_name)

    ax.legend(loc=loc, ncol=1, fontsize='14', labelspacing=0.1, columnspacing=1)
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

# print outlier for TE and Ours
    for i in range(len(order_axis)):
        if v1[i] > ymax:
            plt.text(i - sep/2+w/2, ymax+0.05, '{0:.2f}'.format(v1[i]), ha = 'center', fontsize='14')
        if v2[i] > ymax:
            plt.text(i + sep/2+w/2, ymax+0.05, '{0:.2f}'.format(v2[i]), ha = 'center', fontsize='14')

    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title,fontsize='14', pad = pad)
    plt.savefig(filename)




def plot_2_c(
    x_order, 
    base_compute, 
    flux_compute, 
    base_comm, 
    flux_comm, 
    ymax,
    y2min,
    xlabel,
    ylabel,
    y2label,
    title,
    filename,
    figsize,
    left,bot,right, top, lengend_gap,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    ax2 = ax.twinx()
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis - sep/2, base_compute, -w, color='blue', hatch= 'xxx', zorder=2, align="edge", label = 'PyTorch comp.')
    ax.bar(order_axis  - sep/2, base_comm, -w, color='orange',  hatch= '', bottom=base_compute, zorder=2, align="edge", label = 'PyTorch comm.')
    ax.bar(order_axis + sep/2, flux_compute, w, color='green', hatch= 'xxx', zorder=2, align="edge", label = 'FCO comp.')
    ax.bar(order_axis + sep/2, flux_comm, w, color='red', hatch= '////', bottom=flux_compute, zorder=2, align="edge", label = 'FCO eff. comm.')

    ax.legend(loc='right', ncol=2, fontsize='12', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(0.6, lengend_gap))
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

    base = np.array(base_comm)
    flux = np.array(flux_comm)
    flux_eff = 1 - flux/base


    ## print outlier for TE and Ours
    for i in range(len(order_axis)):
        if flux_compute[i] == 0 and flux_comm[i] ==0 :
            flux_eff[i] = -100
    


    ax2.scatter(order_axis, flux_eff,  color='blue',marker='^', label = 'Overlap efficiency')
    #for i in range(len(order_axis)):
    #    plt.text(i + sep/2+ w/2, flux_eff[i]+0.02, '{0:.2f}'.format(flux_eff[i]), ha = 'center', fontsize='14')


    ax2.set_ylabel(y2label, fontsize='14')
    ax2.tick_params(axis='y', which='major', labelsize=14)
    ax2.set_ylim([y2min, 1])
    ax2.legend(loc='right', ncol=1, fontsize='12', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(1, lengend_gap))
    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title,pad = 36, fontsize='12')
    plt.savefig(filename)
    


def plot_2_comparison(
    x_order, 
    base_compute, 
    te_compute, 
    base_comm, 
    te_comm, 
    ymax,
    y2min,
    xlabel,
    ylabel,
    y2label,
    title,
    filename,
    figsize,
    left,bot,right, top, lengend_gap,
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    ax2 = ax.twinx()
    fig.subplots_adjust(left=left, bottom=bot, right=right, top=top, wspace=0,hspace=0)
    ##fig.subplots_adjust(left=0.07, bottom=0.1, right=0.91, top=0.90, wspace=0,hspace=0)
    
    ## plot var
    ax.bar(order_axis - sep/2, base_compute, -w, color='blue', hatch= 'xxx', zorder=2, align="edge", label = 'PyTorch comp.')
    ax.bar(order_axis  - sep/2, base_comm, -w, color='orange',  hatch= '', bottom=base_compute, zorder=2, align="edge", label = 'PyTorch comm.')
    ax.bar(order_axis + sep/2, te_compute, w, color='green', hatch= 'xxx', zorder=2, align="edge", label = 'TE comp.')
    ax.bar(order_axis + sep/2, te_comm, w, color='red', hatch= '////', bottom=te_compute, zorder=2, align="edge", label = 'TE eff. comm.')

    ax.legend(loc='upper left', ncol=1, fontsize='12', labelspacing=0.1, columnspacing=1)
    ax.set_ylim([0, ymax])
    ax.set_ylabel(ylabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)

    base = np.array(base_comm)
    te = np.array(te_comm)
    te_eff = 1 - te/base


    ## print outlier for TE and Ours
    for i in range(len(order_axis)):
        if te_compute[i] == 0 and te_comm[i] ==0 :
            te_eff[i] = -100
    


    ax2.scatter(order_axis+ sep/2 + w/2, te_eff,  color='blue',marker='^', label = 'Overlap efficiency')
    for i in range(len(order_axis)):
        plt.text(i + sep/2+ w/2, te_eff[i]+0.02, '{0:.2f}'.format(te_eff[i]), ha = 'center', fontsize='14')


    ax2.set_ylabel(y2label, fontsize='14')
    ax2.tick_params(axis='y', which='major', labelsize=14)
    ax2.set_ylim([y2min, 1])
    ax2.legend(loc='right', ncol=1, fontsize='12', labelspacing=0.1, columnspacing=1, bbox_to_anchor=(1,0.98))
    ax.tick_params(axis='x', which='major', labelsize=14)
    plt.xticks(order_axis, x_order, fontsize=14)
    ax.set_xlabel(xlabel, fontsize=14)
    #plt.title(title,fontsize='12')
    plt.savefig(filename)


def plot_3_e2e(
    x_order, 
    base_e2e, 
    te_e2e, 
    flux_e2e, 
    ymax,
    xlabel,
    title,
    filename,
    figsize
):
    order_axis = np.arange(len(x_order))
    w = 0.2
    sep = 0.05
    fig, ax = plt.subplots(figsize=figsize)
    fig.subplots_adjust(left=0.045, bottom=0.16, right=1, top=0.96, wspace=0,hspace=0)

    ## plot var
    plt.bar(order_axis - w/2- sep, base_e2e, -w, color='blue', hatch= '...', zorder=2, align="edge", label = 'Baseline')
    plt.bar(order_axis -w/2 , te_e2e, w, color='green', hatch= '////', zorder=2, align="edge", label = 'TE')
    plt.bar(order_axis + w/2 + sep, flux_e2e, w, color='gray', zorder=2, align="edge", label = 'FCO')

    ## print outlier for TE and Ours
    for i in range(len(order_axis)):
        if te_e2e[i] > ymax:
            plt.text(i - 1.5*sep, ymax+0.01, '{0:.2f}'.format(te_e2e[i]), ha = 'center', fontsize='14')
        if flux_e2e[i] > ymax or flux_e2e[i] > 1.01:
            plt.text(i + w + 2.5*sep , ymax+0.01, '{0:.2f}'.format(flux_e2e[i]), ha = 'center', fontsize='14')

    legend = ax.legend(loc='lower right', ncol=1, fontsize='14', labelspacing=0.1, columnspacing=1)
    frame = legend.get_frame()
    frame.set_alpha(1)
    ax.set_ylim([0, ymax])

    plt.xticks(order_axis, x_order,fontsize='14')
    ax.set_xlabel(xlabel, fontsize='14')
    ax.tick_params(axis='y', which='major', labelsize=14)
    plt.ylabel('Normalized Time', fontsize='14')
    #plt.title(title, pad=18, fontsize='12')
    plt.savefig(filename)

